On the Expressive Power of Overlapping Architectures of Deep Learning

Expressive efficiency refers to the relation between two architectures A and B, whereby any function realized by B could be replicated by A, but there exists functions realized by A, which cannot be replicated by B unless its size grows significantly larger. For example, it is known that deep networks are exponentially efficient with respect to shallow networks, in the sense that a shallow network must grow exponentially large in order to approximate the functions represented by a deep network of polynomial size. In this work, we extend the study of expressive efficiency to the attribute of network connectivity and in particular to the effect of "overlaps" in the convolutional process, i.e., when the stride of the convolution is smaller than its filter size (receptive field). To theoretically analyze this aspect of network's design, we focus on a well-established surrogate for ConvNets called Convolutional Arithmetic Circuits (ConvACs), and then demonstrate empirically that our results hold for standard ConvNets as well. Specifically, our analysis shows that having overlapping local receptive fields, and more broadly denser connectivity, results in an exponential increase in the expressive capacity of neural networks. Moreover, while denser connectivity can increase the expressive capacity, we show that the most common types of modern architectures already exhibit exponential increase in expressivity, without relying on fully-connected layers.

==> figures/make_chart.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
from __future__ import unicode_literals
import csv, itertools
import matplotlib.pyplot as plt
import matplotlib as mplt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter
import numpy as np
import argparse
import os
import io

# Convert to number
def to_number(x):
    try:
        return int(x)
    except:
        return float(x)
# Convert string to float or NaN if it can't
def to_float(x):
    try:
        return float(x)
    except:
        return np.nan
# Filter NaN points from the graph
def filter_nans(x,y):
    pairs = filter(lambda p: not np.isnan(p[1]), zip(x,y))
    if len(pairs) > 0:
        return zip(*pairs)
    else:
        return ([], [])
def utf_8_encoder(unicode_csv_data):
    for line in unicode_csv_data:
        yield line.encode('utf-8')

def unicode_csv_reader(unicode_csv_data, dialect=csv.excel, **kwargs):
    # csv.py doesn't do Unicode; encode temporarily as UTF-8:
    csv_reader = csv.reader(utf_8_encoder(unicode_csv_data),
                            dialect=dialect, **kwargs)
    for row in csv_reader:
        # decode UTF-8 back to Unicode, cell by cell:
        yield [unicode(cell, 'utf-8') for cell in row]

def process_chart(infile, outfile):
    # Option keys:
    FIGHEIGHT = 'figheight'
    FIGWIDTH = 'figwidth'
    TITLE = 'title'
    XTITLE = 'xtitle'
    YTITLE = 'ytitle'
    FONTSIZE = 'fontsize'
    XFONTSIZE = 'xfontsize'
    YFONTSIZE = 'yfontsize'
    XTITLESIZE = 'xtitlesize'
    YTITLESIZE = 'ytitlesize'
    LEGENDSIZE = 'legendsize'
    XMARGIN = 'xmargin'
    YMARGIN = 'ymargin'
    XLOGSCALE = 'xlogscale'
    YLOGSCALE = 'ylogscale'
    YLIMMIN = 'ylimmin'
    YLIMMAX = 'ylimmax'
    YNUMTICKS = 'ynumticks'
    PADDING = 'padding'
    LEGENDPOS = 'legendpos'
    XFUNC = 'xfunc'
    XTICKSFIXED = 'xticksfixed'
    # Read the rows of the CSV file
    rows = None
    options = dict()
    with io.open(infile, 'r', encoding='utf-8') as csvfile:
        line = csvfile.readline()
        while len(line) == 0 or line[0] != '=':
            line = line.strip()
            if len(line) == 0:
                line = csvfile.readline()
            elif ':' not in line:
                raise ValueError('Above the line (===), only empty lines or key:value options are allowed!')
            key, value = line.strip().split(':')
            value = value.strip()
            if len(value) >= 2 and value[0] in ['"', '"'] and value[0] == value[-1]:
                value = value[1:-1]
            elif value.lower() in ['true', 'false']:
                value = (value == 'true')
            else:
                value = to_number(value)
            options[key.lower()] = value
            line = csvfile.readline()
        reader = unicode_csv_reader(csvfile)
        rows = [r for r in reader]
    # Set defaults if not found:
    if FIGHEIGHT not in options:
        options[FIGHEIGHT] = 5
    if FIGWIDTH not in options:
        options[FIGWIDTH] = 5
    if FONTSIZE not in options:
        options[FONTSIZE] = 11
    if YFONTSIZE not in options:
        options[YFONTSIZE] = options[FONTSIZE]
    if XFONTSIZE not in options:
        options[XFONTSIZE] = options[FONTSIZE]
    if YTITLESIZE not in options:
        options[YTITLESIZE] = options[FONTSIZE]
    if XTITLESIZE not in options:
        options[XTITLESIZE] = options[FONTSIZE]
    if LEGENDSIZE not in options:
        options[LEGENDSIZE] = options[FONTSIZE]
    if YMARGIN not in options:
        options[YMARGIN] = 2
    if XMARGIN not in options:
        options[XMARGIN] = 0.3
    if YLOGSCALE not in options:
        options[YLOGSCALE] = False
    if XLOGSCALE not in options:
        options[XLOGSCALE] = False
    if YLIMMIN not in options:
        options[YLIMMIN] = 10
    if YLIMMAX not in options:
        options[YLIMMAX] = 100
    if YNUMTICKS not in options:
        options[YNUMTICKS] = 10
    if PADDING not in options:
        options[PADDING] = 0.1 # default from Matplotlib code
    if LEGENDPOS not in options:
        options[LEGENDPOS] = 'lower left' # default from Matplotlib code
    if XFUNC not in options:
        options[XTICKSFIXED] = True
        options[XFUNC] = lambda x, y: x
    else:
        options[XTICKSFIXED] = False
        options[XFUNC] = eval('lambda x, y: ' + options[XFUNC])
    # Convert the rows to headers, x values and the different y values
    headers = rows[0]
    data = rows[1:]
    cols = zip(*data)
    #x = map(to_float, cols[0])
    x = cols[0]
    ys = [map(to_float, y) for y in cols[1:]]
    # print LaTeX table
    best = [np.amax([y[i] if not np.isnan(y[i]) else -np.inf for y in ys]) for i in xrange(len(x))]
    for i in range(len(ys)):
        fx, fy = filter_nans(range(len(x)), ys[i])
        a = [' '] * len(x)
        for j, y in zip(fx, fy):
            formatstr = '\\textbf{%s}' if best[j] == y else '%s'
            a[j] = formatstr % str(y)
        name = unicode(headers[i+1]).replace(u'\u2020', '\\dag')
        print u'%s & %s \\\\' % (name, u' & '.join(a)) 
    # Set font size of axes
    mplt.rc('ytick', labelsize=options[YFONTSIZE])
    mplt.rc('xtick', labelsize=options[XFONTSIZE]) 
    # Set the figure size
    fig = plt.figure(figsize=(options[FIGWIDTH], options[FIGHEIGHT]))
    # Set the titles
    if TITLE in options:
        plt.title(options[TITLE])
    if XTITLE in options:
        plt.xlabel(options[XTITLE], fontsize=options[XTITLESIZE])
    if YTITLE in options:
        plt.ylabel(options[YTITLE], fontsize=options[YTITLESIZE])
    # Plot the series using unique colors and markers
    cm = plt.get_cmap('nipy_spectral')
    markers = ['v', 'o', '*', 's', 'x', '^','+']
    linestyles = ['-', '-.', '--']
    styles = itertools.cycle(itertools.product(linestyles, markers))
    chosen_styles = list(reversed([styles.next() for i in xrange(len(ys))]))
    for i in range(len(ys)):
        fx, fy = filter_nans(range(len(x)), ys[i])
        linestyle, marker = chosen_styles[i]
        plt.plot(map(lambda x: options[XFUNC](x,i), fx), fy,
                 color=cm(float(i) / len(ys)),
                 linestyle=linestyle, marker=marker,
                 label=headers[i+1])
    # Setup y axis
    plt.yticks(np.linspace(options[YLIMMIN], options[YLIMMAX], num=options[YNUMTICKS], endpoint=True), )
    plt.ylim(options[YLIMMIN] - options[YMARGIN], options[YLIMMAX] + options[YMARGIN])
    if options[YLOGSCALE]:
        plt.yscale('log', basex=2)
    # Setup x axis
    if options[XTICKSFIXED]:
        plt.xticks(range(len(x)), x)
        plt.xlim(-options[XMARGIN], len(x) - 1 + options[XMARGIN])
    if options[XLOGSCALE]:
        plt.xscale('log', basex=2)
        plt.gca().xaxis.set_major_formatter(FormatStrFormatter('%.1e'))
        # plt.ticklabel_format(style='sci', axis='x')
    # Set the figure to use a grid
    plt.grid()
    # Set the figure to use a legend and place it in the lower right corner
    plt.legend(loc=options[LEGENDPOS], prop={'size':options[LEGENDSIZE]})
    # Save the plot to res.pdf using tight bounds around the figure
    plt.savefig(outfile, bbox_inches='tight', pad_inches=options[PADDING])
    
def main():
    parser = argparse.ArgumentParser()
    # Required arguments: input and output files.
    parser.add_argument(
        "infile",
        help="Input file."
    )
    parser.add_argument(
        "--outfile",
        help="Output file",
        default="",
    )
    args = parser.parse_args()
    args.infile = os.path.normpath(args.infile)
    if not os.path.isfile(args.infile):
        raise ValueError("Cannot find input file!")
    if os.path.abspath(args.infile) == os.path.abspath(args.outfile):
        raise ValueError("The infile and outfile cannot be the same!")
    if args.outfile == "":
        filename = os.path.splitext(args.infile)[0]
        args.outfile = filename + '.pdf'
    if len(args.outfile.strip()) == 0:
        raise ValueError("Cannot use an empty string!")
    process_chart(args.infile, args.outfile)

if __name__ == '__main__':
    main()
